First stars signatures in high-z absorbers

The first stars were likely more massive than those forming today and thus rapidly evolved, exploding as supernovae and enriching the surrounding gas with their chemical products. In the Local Group, the chemical signature of the first stars has been identified in the so-called Carbon-Enhanced Metal-Poor stars (CEMP-no). On the contrary, a similar C-excess was not found in dense neutral gas traced by high-redshift absorption systems. Here we discuss the recent discovery of three C-enhanced very metal-poor ([Fe/H]< -2) optically thick absorbers at redshift z ~ 3-4, reported by (Saccardi et al. 2023). We show that these absorbers are extra-galactic tracers of the chemical signatures of the first stars, analogous to the CEMP-no stars observed in the Galactic halo and ultra-faint dwarf galaxies. Furthermore, by comparing observations with model predictions we demonstrate that these systems have most likely been imprinted by first stars exploding as low-energy supernovae, which provided > 50% of the metals in these absorbers

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

